Bridging Domains with Approximately Shared Features

Multi-source domain adaptation aims to reduce performance degradation when applying machine learning models to unseen domains. A fundamental challenge is devising the optimal strategy for feature selection. Existing literature is somewhat paradoxical: some advocate for learning invariant features from source domains, while others favor more diverse features. To address the challenge, we propose a statistical framework that distinguishes the utilities of features based on the variance of their correlation to label $y$ across domains. Under our framework, we design and analyze a learning procedure consisting of learning approximately shared feature representation from source tasks and fine-tuning it on the target task. Our theoretical analysis necessitates the importance of learning approximately shared features instead of only the strictly invariant features and yields an improved population risk compared to previous results on both source and target tasks, thus partly resolving the paradox mentioned above. Inspired by our theory, we proposed a more practical way to isolate the content (invariant+approximately shared) from environmental features and further consolidate our theoretical findings.

==> figures/temp_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle as pkl\n",
    "from pylatex import Document, LongTable, Package\n",
    "from io import StringIO\n",
    "import copy\n",
    "# from reportlab.lib.pagesizes import letter\n",
    "# from reportlab.pdfgen import canvas\n",
    "# mode = \"3_linear_probing\"\n",
    "# mode = \"4_target_finetune\"\n",
    "# mode = \"5_target_finetune_decay\"\n",
    "mode = \"6_uda\"\n",
    "pkl_path = f'figures/{mode}.pkl'\n",
    "\n",
    "with open(pkl_path, 'rb') as f:\n",
    "    full_df = pkl.load(f)\n",
    "full_df[\"dataset.target_envs\"] = full_df[\"dataset.target_envs\"].apply(lambda x: x[0])\n",
    "interested_cols = ['dataset.name', 'dataset.target_envs', 'hue', 'fsl'] + ['training.seed'] + [\"target_metric\"]\n",
    "full_df = full_df[interested_cols]\n",
    "\n",
    "full_df_avg = full_df.groupby(['dataset.name', 'dataset.target_envs', 'hue', 'fsl']).mean().reset_index()\n",
    "std_err = full_df.groupby(['dataset.name', 'dataset.target_envs', 'hue', 'fsl'])['target_metric'].sem().reset_index()\n",
    "# Set display options\n",
    "pd.set_option('display.max_rows', None)\n",
    "pd.set_option('display.max_columns', None)\n",
    "\n",
    "mean_pivot_df = full_df_avg.pivot(index=['dataset.name', 'dataset.target_envs', 'hue'], columns='fsl', values='target_metric')\n",
    "stderr_pivot_df = std_err.pivot(index=['dataset.name', 'dataset.target_envs', 'hue'], columns='fsl', values='target_metric')\n",
    "\n",
    "mean_pivot_df['mean'] = mean_pivot_df.mean(axis=1)\n",
    "stderr_pivot_df['mean'] = stderr_pivot_df.mean(axis=1)\n",
    "\n",
    "fsl_values = full_df_avg['fsl'].unique()\n",
    "\n",
    "\n",
    "merged_df = pd.concat([mean_pivot_df, stderr_pivot_df], axis=1, keys=['mean', 'std'])\n",
    "\n",
    "\n",
    "formatted_df = pd.DataFrame(index=merged_df.index)\n",
    "for column in mean_pivot_df.columns:\n",
    "    # formatted_df[column] = merged_df['mean'][column].astype(str) + \" ± \" + merged_df['std'][column].astype(str)\n",
    "    # only 4 decimal places\n",
    "    formatted_df[column] = merged_df['mean'][column].apply(lambda x: \"{:.4f}\".format(x)) + \" ± \" + merged_df['std'][column].apply(lambda x: \"{:.4f}\".format(x))\n",
    "\n",
    "df = copy.deepcopy(formatted_df).reset_index()\n",
    "fsl_list = formatted_df.columns\n",
    "# group by dataset.name, dataset.target_envs, fsl, mark the max\n",
    "# group_df = df.groupby(['dataset.name', 'dataset.target_envs', 'hue'])\n",
    "max_value_list = []\n",
    "# for name in df[\"dataset.name\"]:\n",
    "#     for e in df[\"dataset.target_envs\"]:\n",
    "#         for fsl in fsl_list:\n",
    "#             group_df = df[(df[\"dataset.name\"] == name) & (df[\"dataset.target_envs\"] == e)][fsl]\n",
    "#             mean = group_df.apply(lambda x: float(x.split(\" ± \")[0]))\n",
    "#             max_idx = mean.idxmax()\n",
    "#             max_value = group_df.loc[max_idx]\n",
    "#             max_value_list.append(max_value)\n",
    "from joblib import Parallel, delayed\n",
    "\n",
    "def max_value(df, name, e, fsl):\n",
    "    group_df = df[(df[\"dataset.name\"] == name) & (df[\"dataset.target_envs\"] == e)][fsl]\n",
    "    mean = group_df.apply(lambda x: float(x.split(\" ± \")[0]))\n",
    "    max_idx = mean.idxmax()\n",
    "    max_value = group_df.loc[max_idx]\n",
    "    return max_value\n",
    "\n",
    "max_value_list = Parallel(n_jobs=8, backend=\"threading\")(delayed(max_value)(df, name, e, fsl) for name in df[\"dataset.name\"].unique() for e in df[\"dataset.target_envs\"].unique() for fsl in fsl_list)\n",
    "\n",
    "\n",
    "# max_value_list = df.groupby(['dataset.name', 'dataset.target_envs', 'hue']).apply(max_value).tolist()\n",
    "\n",
    "\n",
    "# bold max_value_list\n",
    "formatted_df = formatted_df.applymap(lambda x: \"\\\\textbf{\" + x + \"}\" if x in max_value_list else x)\n",
    "for dataset in formatted_df.index.levels[0]:\n",
    "    sub_df = formatted_df.loc[dataset]\n",
    "    sub_df = sub_df.reset_index()\n",
    "    sub_df = sub_df.set_index(['dataset.target_envs', 'hue'])\n",
    "    # add bold for each dataset.target_envs, fsl combination\n",
    "    env_list = sub_df.index.levels[0]\n",
    "    fsl_list = sub_df.columns\n",
    "    # rename fsl with 2 decimal places\n",
    "    \n",
    "    fsl_list = [float(fsl) if fsl != \"mean\" else fsl for fsl in fsl_list]\n",
    "    fsl_list = [\"{:.2f}\".format(fsl) if fsl != \"mean\" else fsl for fsl in fsl_list]\n",
    "    sub_df.columns = fsl_list\n",
    "    sub_df.index.names = ['$E_{t}$', 'Method']\n",
    "    text = sub_df.to_latex(escape=False, index=True)\n",
    "    # repalce PN_ with PN-\n",
    "    text = text.replace(\"PN_\", \"PN-\")\n",
    "    # replace NUC_ with NUC-\n",
    "    text = text.replace(\"NUC_\", \"NUC-\")\n",
    "    with open(f'figures/{mode}_{dataset}.tex', 'w') as f:\n",
    "        f.write(text)\n",
    "\n",
    "    # sub_df.to_latex(f'figures/{mode}_{dataset}.tex', escape=False, index=True)\n",
    "df.to_latex(f'figures/{mode}.tex', escape=True, index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle as pkl\n",
    "# from pylatex import Document, LongTable, Package\n",
    "from io import StringIO\n",
    "import copy\n",
    "# from reportlab.lib.pagesizes import letter\n",
    "# from reportlab.pdfgen import canvas\n",
    "# mode = \"3_linear_probing\"\n",
    "# mode = \"4_target_finetune\"\n",
    "# mode = \"5_target_finetune_decay\"\n",
    "mode = \"6_uda\"\n",
    "pkl_path = f'figures/{mode}.pkl'\n",
    "\n",
    "with open(pkl_path, 'rb') as f:\n",
    "    full_df = pkl.load(f)\n",
    "full_df[\"dataset.target_envs\"] = full_df[\"dataset.target_envs\"].apply(lambda x: x[0])\n",
    "interested_cols = ['dataset.name', 'dataset.target_envs', 'hue', 'fsl'] + ['training.seed'] + [\"target_metric\"]\n",
    "full_df = full_df[interested_cols]\n",
    "\n",
    "full_df_avg = full_df.groupby(['dataset.name', 'dataset.target_envs', 'hue']).mean().reset_index()\n",
    "std_err = full_df.groupby(['dataset.name', 'dataset.target_envs', 'hue'])['target_metric'].sem().reset_index()\n",
    "# Set display options\n",
    "pd.set_option('display.max_rows', None)\n",
    "pd.set_option('display.max_columns', None)\n",
    "\n",
    "# mean_pivot_df = full_df_avg.pivot(index=['dataset.name', 'dataset.target_envs', 'hue'], columns='fsl', values='target_metric')\n",
    "# stderr_pivot_df = std_err.pivot(index=['dataset.name', 'dataset.target_envs', 'hue'], columns='fsl', values='target_metric')\n",
    "mean_pivot_df = full_df_avg.pivot(index=['hue'], columns=['dataset.name', 'dataset.target_envs'], values='target_metric')\n",
    "stderr_pivot_df = std_err.pivot(index=['hue'], columns=['dataset.name', 'dataset.target_envs'], values='target_metric')\n",
    "\n",
    "# make the target_envs as the second level\n",
    "# mean_pivot_df = mean_pivot_df.swaplevel(0, 1, axis=1)\n",
    "# stderr_pivot_df = stderr_pivot_df.swaplevel(0, 1, axis=1)\n",
    "# # drop fsl\n",
    "\n",
    "# mean_pivot_df['mean'] = mean_pivot_df.mean(axis=1)\n",
    "# stderr_pivot_df['mean'] = stderr_pivot_df.mean(axis=1)\n",
    "\n",
    "# fsl_values = full_df_avg['fsl'].unique()\n",
    "\n",
    "\n",
    "# merged_df = pd.concat([mean_pivot_df, stderr_pivot_df], axis=1, keys=['mean', 'std'])\n",
    "\n",
    "\n",
    "# formatted_df = pd.DataFrame(index=merged_df.index)\n",
    "# for column in mean_pivot_df.columns:\n",
    "#     # formatted_df[column] = merged_df['mean'][column].astype(str) + \" ± \" + merged_df['std'][column].astype(str)\n",
    "#     # only 4 decimal places\n",
    "#     formatted_df[column] = merged_df['mean'][column].apply(lambda x: \"{:.4f}\".format(x)) + \" ± \" + merged_df['std'][column].apply(lambda x: \"{:.4f}\".format(x))\n",
    "\n",
    "# df = copy.deepcopy(formatted_df).reset_index()\n",
    "# fsl_list = formatted_df.columns\n",
    "# # group by dataset.name, dataset.target_envs, fsl, mark the max\n",
    "# # group_df = df.groupby(['dataset.name', 'dataset.target_envs', 'hue'])\n",
    "# max_value_list = []\n",
    "# # for name in df[\"dataset.name\"]:\n",
    "# #     for e in df[\"dataset.target_envs\"]:\n",
    "# #         for fsl in fsl_list:\n",
    "# #             group_df = df[(df[\"dataset.name\"] == name) & (df[\"dataset.target_envs\"] == e)][fsl]\n",
    "# #             mean = group_df.apply(lambda x: float(x.split(\" ± \")[0]))\n",
    "# #             max_idx = mean.idxmax()\n",
    "# #             max_value = group_df.loc[max_idx]\n",
    "# #             max_value_list.append(max_value)\n",
    "# from joblib import Parallel, delayed\n",
    "\n",
    "# def max_value(df, name, e, fsl):\n",
    "#     group_df = df[(df[\"dataset.name\"] == name) & (df[\"dataset.target_envs\"] == e)][fsl]\n",
    "#     mean = group_df.apply(lambda x: float(x.split(\" ± \")[0]))\n",
    "#     max_idx = mean.idxmax()\n",
    "#     max_value = group_df.loc[max_idx]\n",
    "#     return max_value\n",
    "\n",
    "# print(df)\n",
    "# max_value_list = Parallel(n_jobs=8, backend=\"threading\")(delayed(max_value)(df, name, e, fsl) for name in df[\"dataset.name\"].unique() for e in df[\"dataset.target_envs\"].unique() for fsl in fsl_list)\n",
    "\n",
    "\n",
    "\n",
    "# # bold max_value_list\n",
    "# formatted_df = formatted_df.applymap(lambda x: \"\\\\textbf{\" + x + \"}\" if x in max_value_list else x)\n",
    "# # for dataset in formatted_df.index.levels[0]:\n",
    "# sub_df = formatted_df\n",
    "# sub_df = sub_df.reset_index()\n",
    "# sub_df = sub_df.set_index(['dataset.name','dataset.target_envs', 'hue'])\n",
    "# # add bold for each dataset.target_envs, fsl combination\n",
    "# env_list = sub_df.index.levels[0]\n",
    "# fsl_list = sub_df.columns\n",
    "# # rename fsl with 2 decimal places\n",
    "\n",
    "# fsl_list = [float(fsl) if fsl != \"mean\" else fsl for fsl in fsl_list]\n",
    "# fsl_list = [\"{:.2f}\".format(fsl) if fsl != \"mean\" else fsl for fsl in fsl_list]\n",
    "# sub_df.columns = fsl_list\n",
    "# sub_df.index.names = ['D', '$E_{t}$', 'Method']\n",
    "# text = sub_df.to_latex(escape=False, index=True)\n",
    "# # repalce PN_ with PN-\n",
    "# text = text.replace(\"PN_\", \"PN-\")\n",
    "# # replace NUC_ with NUC-\n",
    "# text = text.replace(\"NUC_\", \"NUC-\")\n",
    "# with open(f'figures/{mode}.tex', 'w') as f:\n",
    "#     f.write(text)\n",
    "#     # sub_df.to_latex(f'figures/{mode}_{dataset}.tex', escape=False, index=True)\n",
    "# df.to_latex(f'figures/{mode}.tex', escape=True, index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "officehome\n",
      "pacs\n",
      "terraincognita\n",
      "vlcs\n"
     ]
    }
   ],
   "source": [
    "mean_pivot_df\n",
    "# drop mean in mean_pivot_df\n",
    "# mean_pivot_df = mean_pivot_df.drop(columns=[\"mean\"])\n",
    "# calculate the mean for each target_envs in each dataset.name\n",
    "df = mean_pivot_df\n",
    "mean_df = df.groupby(level=0, axis=1).mean()\n",
    "mean_df.columns = pd.MultiIndex.from_product([mean_df.columns, ['Mean']], names=['First', 'Second'])\n",
    "df = pd.merge(df, mean_df, left_index=True, right_index=True)\n",
    "# rename second level as str\n",
    "df.columns = df.columns.set_levels(df.columns.levels[1].astype(str), level=1)\n",
    "# sort the columns\n",
    "df = df.sort_index(axis=1)\n",
    "# mark the max in each Mean column\n",
    "max_value_list = []\n",
    "for name in df.columns.levels[0]:\n",
    "    group_df = df[name]\n",
    "    print(name)\n",
    "    mean_col = group_df[\"Mean\"]\n",
    "    max_idx = mean_col.idxmax()\n",
    "    max_value = df[name].loc[max_idx][\"Mean\"]\n",
    "    max_value_list.append(\"{:.4f}\".format(max_value))\n",
    "\n",
    "# 4 decimal places and convert to str\n",
    "df = df.applymap(lambda x: \"{:.4f}\".format(x))\n",
    "df = df.applymap(lambda x: str(x) if x not in max_value_list else x)\n",
    "df = df.applymap(lambda x: \"\\\\textbf{\" + str(x) + \"}\" if x in max_value_list else x)\n",
    "\n",
    "df.index.names = ['Method']\n",
    "# df.columns.names =\n",
    "# set first level \n",
    "\n",
    "text = df.to_latex(escape=False, index=True, multirow=True)\n",
    "\n",
    "# repalce PN_ with PN-\n",
    "text = text.replace(\"PN_\", \"PN-\")\n",
    "# replace NUC_ with NUC-\n",
    "text = text.replace(\"NUC_\", \"NUC-\")\n",
    "with open(f'figures/{mode}.tex', 'w') as f:\n",
    "    f.write(text)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"5\" halign=\"left\">officehome</th>\n",
       "      <th colspan=\"5\" halign=\"left\">pacs</th>\n",
       "      <th colspan=\"5\" halign=\"left\">terraincognita</th>\n",
       "      <th colspan=\"5\" halign=\"left\">vlcs</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>Mean</th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>Mean</th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>Mean</th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>Mean</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Method</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DANN</th>\n",
       "      <td>0.6091</td>\n",
       "      <td>0.0297</td>\n",
       "      <td>0.6599</td>\n",
       "      <td>0.7408</td>\n",
       "      <td>0.5099</td>\n",
       "      <td>0.1463</td>\n",
       "      <td>0.1026</td>\n",
       "      <td>0.6707</td>\n",
       "      <td>0.2112</td>\n",
       "      <td>0.2827</td>\n",
       "      <td>0.0886</td>\n",
       "      <td>0.0770</td>\n",
       "      <td>0.2040</td>\n",
       "      <td>0.2806</td>\n",
       "      <td>0.1626</td>\n",
       "      <td>0.9437</td>\n",
       "      <td>0.3636</td>\n",
       "      <td>0.4006</td>\n",
       "      <td>0.4438</td>\n",
       "      <td>0.5379</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DIWA</th>\n",
       "      <td>0.6914</td>\n",
       "      <td>0.5767</td>\n",
       "      <td>0.7838</td>\n",
       "      <td>0.7982</td>\n",
       "      <td>0.7125</td>\n",
       "      <td>0.9024</td>\n",
       "      <td>0.8162</td>\n",
       "      <td>0.9880</td>\n",
       "      <td>0.8244</td>\n",
       "      <td>\\textbf{0.8828}</td>\n",
       "      <td>0.5781</td>\n",
       "      <td>0.4517</td>\n",
       "      <td>0.5995</td>\n",
       "      <td>0.4354</td>\n",
       "      <td>0.5162</td>\n",
       "      <td>0.9718</td>\n",
       "      <td>0.6014</td>\n",
       "      <td>0.7350</td>\n",
       "      <td>0.8047</td>\n",
       "      <td>0.7782</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ERM</th>\n",
       "      <td>0.6914</td>\n",
       "      <td>0.5240</td>\n",
       "      <td>0.7793</td>\n",
       "      <td>0.8211</td>\n",
       "      <td>0.7039</td>\n",
       "      <td>0.8244</td>\n",
       "      <td>0.7906</td>\n",
       "      <td>0.9641</td>\n",
       "      <td>0.8270</td>\n",
       "      <td>0.8515</td>\n",
       "      <td>0.5190</td>\n",
       "      <td>0.4415</td>\n",
       "      <td>0.5693</td>\n",
       "      <td>0.3861</td>\n",
       "      <td>0.4789</td>\n",
       "      <td>0.9718</td>\n",
       "      <td>0.6503</td>\n",
       "      <td>0.7098</td>\n",
       "      <td>0.8136</td>\n",
       "      <td>0.7864</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NUC_0.01</th>\n",
       "      <td>0.6996</td>\n",
       "      <td>0.5446</td>\n",
       "      <td>0.8018</td>\n",
       "      <td>0.8119</td>\n",
       "      <td>0.7145</td>\n",
       "      <td>0.8244</td>\n",
       "      <td>0.7521</td>\n",
       "      <td>0.9820</td>\n",
       "      <td>0.7888</td>\n",
       "      <td>0.8368</td>\n",
       "      <td>0.2025</td>\n",
       "      <td>0.4138</td>\n",
       "      <td>0.5516</td>\n",
       "      <td>0.2177</td>\n",
       "      <td>0.3464</td>\n",
       "      <td>0.3169</td>\n",
       "      <td>0.6692</td>\n",
       "      <td>0.7652</td>\n",
       "      <td>0.1391</td>\n",
       "      <td>0.4726</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NUC_0.1</th>\n",
       "      <td>0.7284</td>\n",
       "      <td>0.5423</td>\n",
       "      <td>0.7995</td>\n",
       "      <td>0.8188</td>\n",
       "      <td>0.7223</td>\n",
       "      <td>0.8195</td>\n",
       "      <td>0.8120</td>\n",
       "      <td>0.9880</td>\n",
       "      <td>0.7990</td>\n",
       "      <td>0.8546</td>\n",
       "      <td>0.6181</td>\n",
       "      <td>0.4969</td>\n",
       "      <td>0.6121</td>\n",
       "      <td>0.2177</td>\n",
       "      <td>0.4862</td>\n",
       "      <td>0.9789</td>\n",
       "      <td>0.6842</td>\n",
       "      <td>0.7287</td>\n",
       "      <td>0.8077</td>\n",
       "      <td>\\textbf{0.7999}</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PN_y</th>\n",
       "      <td>0.7243</td>\n",
       "      <td>0.4920</td>\n",
       "      <td>0.8063</td>\n",
       "      <td>0.8417</td>\n",
       "      <td>0.7161</td>\n",
       "      <td>0.7707</td>\n",
       "      <td>0.8120</td>\n",
       "      <td>0.9641</td>\n",
       "      <td>0.7150</td>\n",
       "      <td>0.8154</td>\n",
       "      <td>0.5570</td>\n",
       "      <td>0.5277</td>\n",
       "      <td>0.5340</td>\n",
       "      <td>0.4762</td>\n",
       "      <td>0.5237</td>\n",
       "      <td>0.9789</td>\n",
       "      <td>0.5594</td>\n",
       "      <td>0.7382</td>\n",
       "      <td>0.8166</td>\n",
       "      <td>0.7733</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PN_y-s</th>\n",
       "      <td>0.7284</td>\n",
       "      <td>0.5057</td>\n",
       "      <td>0.8108</td>\n",
       "      <td>0.8486</td>\n",
       "      <td>\\textbf{0.7234}</td>\n",
       "      <td>0.7659</td>\n",
       "      <td>0.8120</td>\n",
       "      <td>0.9641</td>\n",
       "      <td>0.6997</td>\n",
       "      <td>0.8104</td>\n",
       "      <td>0.5612</td>\n",
       "      <td>0.5277</td>\n",
       "      <td>0.5290</td>\n",
       "      <td>0.4728</td>\n",
       "      <td>0.5227</td>\n",
       "      <td>0.9859</td>\n",
       "      <td>0.5594</td>\n",
       "      <td>0.7382</td>\n",
       "      <td>0.8343</td>\n",
       "      <td>0.7795</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PN_y-s-e</th>\n",
       "      <td>0.7160</td>\n",
       "      <td>0.5034</td>\n",
       "      <td>0.8086</td>\n",
       "      <td>0.8463</td>\n",
       "      <td>0.7186</td>\n",
       "      <td>0.7756</td>\n",
       "      <td>0.8120</td>\n",
       "      <td>0.9641</td>\n",
       "      <td>0.6921</td>\n",
       "      <td>0.8109</td>\n",
       "      <td>0.5675</td>\n",
       "      <td>0.5246</td>\n",
       "      <td>0.5365</td>\n",
       "      <td>0.4779</td>\n",
       "      <td>\\textbf{0.5266}</td>\n",
       "      <td>0.9789</td>\n",
       "      <td>0.5594</td>\n",
       "      <td>0.7382</td>\n",
       "      <td>0.8373</td>\n",
       "      <td>0.7784</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         officehome                                             pacs          \\\n",
       "                  0       1       2       3             Mean       0       1   \n",
       "Method                                                                         \n",
       "DANN         0.6091  0.0297  0.6599  0.7408           0.5099  0.1463  0.1026   \n",
       "DIWA         0.6914  0.5767  0.7838  0.7982           0.7125  0.9024  0.8162   \n",
       "ERM          0.6914  0.5240  0.7793  0.8211           0.7039  0.8244  0.7906   \n",
       "NUC_0.01     0.6996  0.5446  0.8018  0.8119           0.7145  0.8244  0.7521   \n",
       "NUC_0.1      0.7284  0.5423  0.7995  0.8188           0.7223  0.8195  0.8120   \n",
       "PN_y         0.7243  0.4920  0.8063  0.8417           0.7161  0.7707  0.8120   \n",
       "PN_y-s       0.7284  0.5057  0.8108  0.8486  \\textbf{0.7234}  0.7659  0.8120   \n",
       "PN_y-s-e     0.7160  0.5034  0.8086  0.8463           0.7186  0.7756  0.8120   \n",
       "\n",
       "                                          terraincognita                  \\\n",
       "               2       3             Mean              0       1       2   \n",
       "Method                                                                     \n",
       "DANN      0.6707  0.2112           0.2827         0.0886  0.0770  0.2040   \n",
       "DIWA      0.9880  0.8244  \\textbf{0.8828}         0.5781  0.4517  0.5995   \n",
       "ERM       0.9641  0.8270           0.8515         0.5190  0.4415  0.5693   \n",
       "NUC_0.01  0.9820  0.7888           0.8368         0.2025  0.4138  0.5516   \n",
       "NUC_0.1   0.9880  0.7990           0.8546         0.6181  0.4969  0.6121   \n",
       "PN_y      0.9641  0.7150           0.8154         0.5570  0.5277  0.5340   \n",
       "PN_y-s    0.9641  0.6997           0.8104         0.5612  0.5277  0.5290   \n",
       "PN_y-s-e  0.9641  0.6921           0.8109         0.5675  0.5246  0.5365   \n",
       "\n",
       "                                     vlcs                          \\\n",
       "               3             Mean       0       1       2       3   \n",
       "Method                                                              \n",
       "DANN      0.2806           0.1626  0.9437  0.3636  0.4006  0.4438   \n",
       "DIWA      0.4354           0.5162  0.9718  0.6014  0.7350  0.8047   \n",
       "ERM       0.3861           0.4789  0.9718  0.6503  0.7098  0.8136   \n",
       "NUC_0.01  0.2177           0.3464  0.3169  0.6692  0.7652  0.1391   \n",
       "NUC_0.1   0.2177           0.4862  0.9789  0.6842  0.7287  0.8077   \n",
       "PN_y      0.4762           0.5237  0.9789  0.5594  0.7382  0.8166   \n",
       "PN_y-s    0.4728           0.5227  0.9859  0.5594  0.7382  0.8343   \n",
       "PN_y-s-e  0.4779  \\textbf{0.5266}  0.9789  0.5594  0.7382  0.8373   \n",
       "\n",
       "                           \n",
       "                     Mean  \n",
       "Method                     \n",
       "DANN               0.5379  \n",
       "DIWA               0.7782  \n",
       "ERM                0.7864  \n",
       "NUC_0.01           0.4726  \n",
       "NUC_0.1   \\textbf{0.7999}  \n",
       "PN_y               0.7733  \n",
       "PN_y-s             0.7795  \n",
       "PN_y-s-e           0.7784  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "311",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

